The Single-Phase ProtoDUNE Technical Design Report

ProtoDUNE-SP is the single-phase DUNE Far Detector prototype that is under construction and will be operated at the CERN Neutrino Platform (NP) starting in 2018. ProtoDUNE-SP, a crucial part of the DUNE effort towards the construction of the first DUNE 10-kt fiducial mass far detector module (17 kt total LAr mass), is a significant experiment in its own right. With a total liquid argon (LAr) mass of 0.77 kt, it represents the largest monolithic single-phase LArTPC detector to be built to date. It's technical design is given in this report.

==> arxiv-it.sh <==
#!/bin/bash

# This script will use the state of the current checked in HEAD in a
# fresh temporary directory to make sure the document builds.

# usage:
#
# ./arxiv-it.sh [main.tex]
#
# if main.tex is not given it is assumed to be named as the current
# working directory (+ .tex)

mydir=$(dirname $(readlink -f $BASH_SOURCE))
name=$(basename $mydir)

main={$1:-${name}.tex}


workdir=$(mktemp -d /tmp/arxiv-it-XXXXXX)
echo $workdir


tarball=${name}.tar
git archive --format=tar --prefix=$name/ -o $workdir/$tarball HEAD || exit 1

cd $workdir/
tar -xf $tarball
cd $name
# don't add -bibtex because arXiv doesn't
latexmk -pdf ${name}.tex  || exit 2

echo "Results are in:"
echo $workdir/$name




==> common/clean.sh <==
#!/bin/bash

# clean out working directory of generated files based on .gitignore

topdir=$(dirname $(dirname $(readlink -f $BASH_SOURCE)))
for pattern in $(cat $topdir/.gitignore)
do
    echo $pattern
    rm -f $pattern
done

